Formally Verified Solution Methods for Infinite-Horizon Markov Decision Processes

We formally verify executable algorithms for solving Markov decision processes (MDPs) in the interactive theorem prover Isabelle/HOL. We build on existing formalizations of probability theory to analyze the expected total reward criterion on infinite-horizon problems. Our developments formalize the Bellman equation and give conditions under which optimal policies exist. Based on this analysis, we verify dynamic programming algorithms to solve tabular MDPs. We evaluate the formally verified implementations experimentally on standard problems and show they are practical. Furthermore, we show that, combined with efficient unverified implementations, our system can compete with and even outperform state-of-the-art systems.

==> isabelle_snippets/prep_isabelle_snippets.sh <==
#!/bin/bash

find . -name '*.thy' -maxdepth 1 -delete
if [ -d output/document ]; then rm -rf output/document; fi
mkdir -p output/document
cp edited_thys/*.thy .

isabelle="/home/ladmin/Isabelle2020/bin/isabelle"

sessions="Verified_SAT_Based_AI_Planning\
          AI_Planning_Languages_Semantics\
          Propositional_Proof_Systems\
          List-Index"

thms="decode_def\
      encode_def\
      decode_sound\
      decode_complete\
      encode_sound\
      encode_complete\
      ast_problem.wf_partial_state_def\
      ast_problem.wf_operator_def\
      ast_problem.well_formed_def\
      ast_problem.valid_states_def\
      ast_problem.subsuming_states_def\
      ast_problem.enabled_def\
      ast_problem.eff_enabled_def\
      ast_problem.execute_def\
      ast_problem.path_to.simps\
      ast_problem.valid_plan_def\
      dimacs_model_def\
      implicit_pres_def\
      rem_implicit_pres.simps\
      rem_effect_implicit_pres.simps\
      rem_implicit_pres.simps\
      rem_implicit_pres_ops.simps\
      rem_implicit_pres_ops_path_to\
      rem_implicit_pres_ops_valid_plan\
      ast_problem.abs_ast_goal_def\
      ast_problem.abs_ast_initial_state_def\
      ast_problem.abs_range_map_def\
      ast_problem.abs_ast_operator_def\
      abs_ast_prob.is_serial_sol_then_valid_plan\
      ast_problem.decode_abs_plan_def\
      abs_ast_prob.valid_plan_then_is_serial_sol\
      cnf_to_dimacs.var_to_dimacs.simps\
      cnf_to_dimacs.dimacs_to_var_def\
      sat_solve_sasp.planning_by_cnf_dimacs_complete\
      sat_solve_sasp.planning_by_cnf_dimacs_sound\
      cnf_to_dimacs.dimacs_to_sat_plan\
      disj_to_dimacs.simps\
      cnf_to_dimacs.simps
      model_to_dimacs_model_sound\
      model_to_dimacs_model_complete\
      model_to_dimacs_model_sound_exists\
      dimacs_model_to_abs_def\
      execute_serial_plan_sas_plus.simps\
      sas_plus_problem_to_strips_problem_def\
      sasp_op_to_strips_def\
      strips_op_to_sasp_def\
      serial_strips_equivalent_to_serial_sas_plus\
      decode_plan'_def
      decode_plan_def\
      encode_operator_precondition_def\
      encode_operator_effect_def\
      encode_positive_transition_frame_axiom_def\
      encode_interfering_operator_pair_exclusion_def\
      encode_problem_serializable_sound\
      are_operators_interfering_def\
      serial_sas_plus_equivalent_to_serial_strips\
      is_valid_problem_sas_plus_def\
      is_valid_operator_sas_plus_def\
      execute_serial_plan.simps\
      SAS_Plus_Representation.is_operator_applicable_in_def\
      state_to_strips_state_def\
      sasp_op_to_strips_def\
      strips_state_to_state_def\
      is_valid_operator_strips_def
      is_operator_applicable_in_def\
      serial_sas_plus_equivalent_to_serial_strips\
      encode_initial_state_def\
      encode_goal_state_def\
      encode_operators_def\
      encode_all_operator_preconditions_def\
      encode_all_operator_effects_def\
      encode_all_frame_axioms_def\
      encode_interfering_operator_exclusion_def"

types="name\
       ast_variable\
       ast_effect\
       ast_operator\
       ast_problem\
       state\
       assignment\
       sas_plus_operator\
       sas_plus_problem\
       strips_state\
       strips_operator\
       strips_problem\
       sat_plan_variable"

rm ROOT

print_thms () {
thms=$1
antiquot=$2
ops=$3
for thm in $thms; do
  thy_file_name=${thm//./_}
  thy_file_name="${thy_file_name//\'/_}"
  echo "    \"$thy_file_name\"" >> ROOT;
  if [ ! -f ${thy_file_name}.thy ]; then
    echo "(*<*)" >> ${thy_file_name}.thy
    echo "theory ${thy_file_name}" >> ${thy_file_name}.thy
    echo "  imports \"Verified_SAT_Based_AI_Planning.Solve_SASP\"  \"HOL-Library.LaTeXsugar\" \"HOL-Library.OptionalSugar\"" >> ${thy_file_name}.thy
    echo "begin" >> ${thy_file_name}.thy
    echo "(*>*)" >> ${thy_file_name}.thy
    echo "text \"@{${antiquot}[display] ${thm}${ops}}\"" >> ${thy_file_name}.thy
    echo "(*<*)" >> ${thy_file_name}.thy
    echo "end" >> ${thy_file_name}.thy
    echo "(*>*)" >> ${thy_file_name}.thy
  fi
done
}

echo "session Isabelle_Snippets = HOL +" >> ROOT
echo "  description {* Isabelle Snippets *}" >> ROOT
echo "  options [document = pdf," >> ROOT
echo "           document_output = \"output\"," >> ROOT
echo "           document_variants = \"document=-theory,/proof,/ML\"] " >> ROOT
echo "  sessions" >> ROOT
for session in $sessions; do
  echo "    \"$session\"" >> ROOT
done
echo "  theories" >> ROOT
print_thms "$thms" "thm" "[no_vars,names_short]"
print_thms "$types" "typ" ""
echo "  document_files" >> ROOT
echo "    \"root.tex\"" >> ROOT

$isabelle build -cv -o threads=4 -o document=pdf -o document_output=. -d ./ Isabelle_Snippets

sed -i -e 's/ problem/ P/g' output/document/*.tex
sed -i -e 's/ dimacs_M/ dM/g' output/document/*.tex

cp edited_texs/*.tex output/document/

